A JWST/NIRSpec Catalog of Low-Mass Candidates toward NGC 2024 from Multi-component Spectral Modeling

Young low-mass objects in crowded, highly obscured star-forming regions are difficult to characterize. Deriving reliable physical parameters requires separating photospheric emission from complex extinction and circumstellar emission. We apply a multi-component spectral-modeling framework to JWST/NIRSpec PRISM spectra toward NGC 2024, obtaining adopted fits for 78 sources. The framework incorporates atmospheric models, dust and ice opacities, and optional thermal emission. Most spectra favor additional large-H$_2$O-ice opacity over the baseline small-grain model, while a smaller subset requires additional gray opacity, potentially arising from large refractory grains. Some spectra also require a thermal component to reproduce the long-wavelength continuum. The parameters inferred with this framework, together with the NGC 2024 distance, yield radii and bolometric luminosities. Comparison with evolutionary models for young low-mass and substellar objects provides mass estimates and identifies 46 candidate members, 27 sources classified as background, and five uncertain sources. Candidate members show lower fitted surface gravities than likely background stars. Of the candidate members, 23 lie above the youngest available isochrones, plausibly reflecting the cluster's youth and uncertainties in model initial conditions. The resulting catalog provides a uniform characterization of the NGC 2024 sample and establishes a framework for treating complex extinction and circumstellar emission in JWST spectra of other obscured star-forming regions.

==> anc/table3.txt <==
Title: A JWST/NIRSpec Catalog of Low-Mass Candidates toward NGC 2024 from Multi-component Spectral Modeling
Authors: Haomiao Huang, Shu Wang, Xiaodian Chen, Zhijun Tu, and Jifeng Liu
Table: Adopted Spectral and Physical Parameters
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label        Explanations
--------------------------------------------------------------------------------
   1-  3 A3      ---        Source       NIRSpec source identifier
   5- 13 F9.6    deg        RAdeg        ICRS right ascension
  15- 24 F10.7   deg        DEdeg        ICRS declination
  26- 27 A2      ---        Class        Source classification (1)
  29- 33 A5      ---        Model        Adopted model family (2)
  35- 38 F4.0    K          Teffq16      16th percentile: BT-Settl effective temperature
  40- 43 F4.0    K          Teffq50      Median: BT-Settl effective temperature
  45- 48 F4.0    K          Teffq84      84th percentile: BT-Settl effective temperature
  50- 53 F4.2    [cm/s2]    loggq16      16th percentile: Fitted surface gravity
  55- 58 F4.2    [cm/s2]    loggq50      Median: Fitted surface gravity
  60- 63 F4.2    [cm/s2]    loggq84      84th percentile: Fitted surface gravity
  65- 72 F8.4    ---        logR2D2q16   16th percentile: Log photospheric flux scale, R2/D2
  74- 81 F8.4    ---        logR2D2q50   Median: Log photospheric flux scale, R2/D2
  83- 90 F8.4    ---        logR2D2q84   84th percentile: Log photospheric flux scale, R2/D2
  92- 95 F4.2    mag        AK1q16       16th percentile: K-band extinction from small-grain component
  97-100 F4.2    mag        AK1q50       Median: K-band extinction from small-grain component
 102-105 F4.2    mag        AK1q84       84th percentile: K-band extinction from small-grain component
 107-112 F6.4    ---        fDustq16     16th percentile: Refractory-dust volume fraction in small-grain component
 114-119 F6.4    ---        fDustq50     Median: Refractory-dust volume fraction in small-grain component
 121-126 F6.4    ---        fDustq84     84th percentile: Refractory-dust volume fraction in small-grain component
 128-133 F6.4    ---        fH2Oq16      16th percentile: Mixed-ice volume fraction in small-grain component
 135-140 F6.4    ---        fH2Oq50      Median: Mixed-ice volume fraction in small-grain component
 142-147 F6.4    ---        fH2Oq84      84th percentile: Mixed-ice volume fraction in small-grain component
 149-153 F5.3    um         amaxq16      16th percentile: Upper cutoff of small-grain size distribution
 155-159 F5.3    um         amaxq50      Median: Upper cutoff of small-grain size distribution
 161-165 F5.3    um         amaxq84      84th percentile: Upper cutoff of small-grain size distribution
 167-170 F4.2    mag        AK2q16       ? 16th percentile: K-band extinction from large-opacity component
 172-175 F4.2    mag        AK2q50       ? Median: K-band extinction from large-opacity component
 177-180 F4.2    mag        AK2q84       ? 84th percentile: K-band extinction from large-opacity component
 182-186 F5.3    um         a0H2Oq16     ? 16th percentile: Characteristic radius of large-H2O-ice distribution
 188-192 F5.3    um         a0H2Oq50     ? Median: Characteristic radius of large-H2O-ice distribution
 194-198 F5.3    um         a0H2Oq84     ? 84th percentile: Characteristic radius of large-H2O-ice distribution
 200-204 F5.3    ---        sigH2Oq16    ? 16th percentile: Lognormal width of large-H2O-ice distribution
 206-210 F5.3    ---        sigH2Oq50    ? Median: Lognormal width of large-H2O-ice distribution
 212-216 F5.3    ---        sigH2Oq84    ? 84th percentile: Lognormal width of large-H2O-ice distribution
 218-223 F6.4    ---        fDustVq16    ? 16th percentile: Large-dust volume fraction in large-opacity component
 225-230 F6.4    ---        fDustVq50    ? Median: Large-dust volume fraction in large-opacity component
 232-237 F6.4    ---        fDustVq84    ? 84th percentile: Large-dust volume fraction in large-opacity component
 239-243 F5.3    um         a0Dustq16    ? 16th percentile: Characteristic radius of large-dust distribution
 245-249 F5.3    um         a0Dustq50    ? Median: Characteristic radius of large-dust distribution
 251-255 F5.3    um         a0Dustq84    ? 84th percentile: Characteristic radius of large-dust distribution
 257-261 F5.3    ---        sigDustq16   ? 16th percentile: Lognormal width of large-dust distribution
 263-267 F5.3    ---        sigDustq50   ? Median: Lognormal width of large-dust distribution
 269-273 F5.3    ---        sigDustq84   ? 84th percentile: Lognormal width of large-dust distribution
 275-278 F4.0    K          Tinq16       ? 16th percentile: Inner thermal-component temperature
 280-283 F4.0    K          Tinq50       ? Median: Inner thermal-component temperature
 285-288 F4.0    K          Tinq84       ? 84th percentile: Inner thermal-component temperature
 290-293 F4.0    K          Toutq16      ? 16th percentile: Outer thermal-component temperature
 295-298 F4.0    K          Toutq50      ? Median: Outer thermal-component temperature
 300-303 F4.0    K          Toutq84      ? 84th percentile: Outer thermal-component temperature
 305-309 F5.3    ---        qThq16       ? 16th percentile: Thermal-component temperature exponent
 311-315 F5.3    ---        qThq50       ? Median: Thermal-component temperature exponent
 317-321 F5.3    ---        qThq84       ? 84th percentile: Thermal-component temperature exponent
 323-328 F6.3    ---        logCThq16    ? 16th percentile: Log thermal-component normalization
 330-335 F6.3    ---        logCThq50    ? Median: Log thermal-component normalization
 337-342 F6.3    ---        logCThq84    ? 84th percentile: Log thermal-component normalization
 344-349 F6.3    ---        logfq16      16th percentile: Log fractional error-inflation parameter
 351-356 F6.3    ---        logfq50      Median: Log fractional error-inflation parameter
 358-363 F6.3    ---        logfq84      84th percentile: Log fractional error-inflation parameter
 365-370 F6.4    ---        fThML        Maximum-likelihood 1.0--2.6 um thermal fraction (3)
 372-377 F6.4    ---        fThq16       16th percentile: 1.0--2.6 um thermal fraction
 379-384 F6.4    ---        fThq50       Median: 1.0--2.6 um thermal fraction
 386-391 F6.4    ---        fThq84       84th percentile: 1.0--2.6 um thermal fraction
 393-398 F6.4    ---        MAF          Median absolute fractional residual
 400-405 A6      ---        FitQ         Fit-quality flag: good or review (5)
 407-414 A8      ---        Mask         Wavelength-mask flag: standard or modified
 416-420 F5.2    mag        AV1q16       16th percentile: V-band extinction from small-grain component
 422-426 F5.2    mag        AV1q50       Median: V-band extinction from small-grain component
 428-432 F5.2    mag        AV1q84       84th percentile: V-band extinction from small-grain component
 434-437 F4.2    mag        AV2q16       16th percentile: V-band extinction from large-opacity component
 439-442 F4.2    mag        AV2q50       Median: V-band extinction from large-opacity component
 444-447 F4.2    mag        AV2q84       84th percentile: V-band extinction from large-opacity component
 449-453 F5.2    mag        AVtotq16     16th percentile: Total V-band extinction, AV1+AV2
 455-459 F5.2    mag        AVtotq50     Median: Total V-band extinction, AV1+AV2
 461-465 F5.2    mag        AVtotq84     84th percentile: Total V-band extinction, AV1+AV2
 467-471 F5.3    solRad     Radq16       16th percentile: Photospheric radius
 473-477 F5.3    solRad     Radq50       Median: Photospheric radius
 479-483 F5.3    solRad     Radq84       84th percentile: Photospheric radius
 485-489 F5.2    [solLum]   logLbolq16   16th percentile: Log photospheric bolometric luminosity
 491-495 F5.2    [solLum]   logLbolq50   Median: Log photospheric bolometric luminosity
 497-501 F5.2    [solLum]   logLbolq84   84th percentile: Log photospheric bolometric luminosity
 503-506 F4.1    Mjup       MATMO        ? Median ATMO 2020 mass
 508-512 F5.2    Mjup       e_MATMO      ? Lower total uncertainty on MATMO
 514-518 F5.2    Mjup       E_MATMO      ? Upper total uncertainty on MATMO
 520-526 A7      ---        ATMOMethod   ATMO 2020 mass method (4)
 528-533 F6.1    Mjup       MBHAC        ? Median BHAC15 mass
 535-540 F6.2    Mjup       e_MBHAC      ? Lower total uncertainty on MBHAC
 542-547 F6.2    Mjup       E_MBHAC      ? Upper total uncertainty on MBHAC
 549-555 A7      ---        BHACMethod   BHAC15 mass method (4)
 557-562 F6.1    Mjup       MSiess       ? Median Siess-model mass
 564-569 F6.2    Mjup       e_MSiess     ? Lower total uncertainty on MSiess
 571-576 F6.2    Mjup       E_MSiess     ? Upper total uncertainty on MSiess
 578-584 A7      ---        SiessMethod  Siess-model mass method (4)
 586-589 I4      ---        Nfit         Number of fitted native spectral points
 591-592 I2      ---        Npar         Number of free parameters, including logf
 594-607 F14.6   ---        lnL          Highest saved data-only Gaussian log-likelihood of the adopted fit
 609-622 F14.6   ---        BIC          Bayesian information criterion of the adopted fit (6)
 624-635 F12.6   ---        dBIC         Best competing BIC minus adopted BIC within the allowed candidate set (6)
 637-650 F14.6   ---        BIC_SG       ? BIC of SG model (7)
 652-665 F14.6   ---        BIC_SGTH     ? BIC of SG+TH model (7)
 667-680 F14.6   ---        BIC_LI       ? BIC of LI model (7)
 682-695 F14.6   ---        BIC_LITH     ? BIC of LI+TH model (7)
 697-710 F14.6   ---        BIC_LD       ? BIC of LD model (7)
--------------------------------------------------------------------------------
Note (1): Class codes are M (matched), O (overluminous), B (background),
          B* (background by the evolutionary-model criterion with independent
          evidence suggesting membership), and U (uncertain).
Note (2): Model codes follow Table 1: SG denotes small-grain, SG+TH denotes
          small-grain+thermal, LI denotes large-ice, LI+TH denotes
          large-ice+thermal, and LD denotes large-ice+large-dust.
Note (3): Columns ending in q16, q50, and q84 give the 16th percentile, posterior
          median, and 84th percentile. fThML is the maximum-likelihood thermal
          fraction used for classification. The printed table gives fThML as
          a percentage, whereas this MRT reports thermal fractions between
          zero and one and includes their posterior summaries.
Note (4): Masses from ATMO 2020, BHAC15, and the Siess models are reported
          independently. Method codes are Grid (interpolation in Teff and
          Lbol), Teff (temperature-based estimate), Mixed (posterior samples
          span both methods), T-out (outside the model temperature range),
          and Below10 (below the 10 Myr model grid). Total mass errors combine
          the posterior and Hayashi-track uncertainties in quadrature. The
          MRT also reports fit-quality and wavelength-mask flags.
Note (5): FitQ=review indicates MAF > 0.05 for the adopted model at its
          highest saved Gaussian-likelihood point. This is a caution flag,
          not automatic exclusion. Posterior-median curves can have different MAF.
Note (6): BIC = Npar*ln(Nfit) - 2*lnL. The Gaussian likelihood includes the
          fitted fractional error-inflation parameter; LD sparsity-prior terms
          are excluded. dBIC compares the best other allowed family with the
          adopted family, so positive values favor the adopted model.
          All sources compare SG, SG+TH, LI, and LI+TH; the eleven
          large-dust candidates additionally compare LD. LD+TH is not used.
          Source 069 excludes both TH families from adoption because of
          photospheric-decomposition degeneracy and retains the lowest-BIC
          non-TH model, LI. Its dBIC compares SG with LI.
          BIC values for all four models are reported.
Note (7): BIC_SG, BIC_SGTH, BIC_LI, BIC_LITH, and BIC_LD report the
          data-only BICs used to compare the respective model families.
          A blank BIC_LD means LD was not included in the comparison.
          For Source 069, both TH-family BICs are reported, but these
          families are excluded from adoption as described in Note (6).
--------------------------------------------------------------------------------
003 85.424971 -1.9462290 O  LI+TH 2490 2525 2562 3.03 3.14 3.36 -20.7040 -20.6853 -20.6665 2.48 2.49 2.50 0.8221 0.8261 0.8303 0.1653 0.1692 0.1728 0.197 0.202 0.207 0.15 0.16 0.17 2.123 2.212 2.296 0.105 0.117 0.144                                                           629  694  799  430  522  572 0.338 0.639 0.897  1.316  1.911  2.600 -1.339 -1.323 -1.305 0.0135 0.0120 0.0153 0.0198 0.0193 good   standard 34.66 35.12 35.62 0.23 0.25 0.26 34.90 35.36 35.87 0.801 0.836 0.872 -1.63 -1.60 -1.57 13.8  1.16  1.38 Teff      16.3   1.78   2.37 Teff                         T-out    347 15    3424.866478   -6761.993084   230.777904   -6375.421499   -6502.557287   -6531.215180   -6761.993084               
004 85.409615 -1.9306463 B  LI    4649 4784 4937 4.41 4.94 5.32 -22.6677 -22.6468 -22.6249 2.06 2.08 2.11 0.9574 0.9632 0.9687 0.0281 0.0329 0.0379 0.178 0.184 0.190 0.13 0.14 0.16 2.140 2.317 2.494 0.111 0.141 0.196                                                                                                                               -1.286 -1.262 -1.238 0.0000 0.0000 0.0000 0.0000 0.0324 good   modified 29.72 30.48 31.19 0.19 0.21 0.23 29.92 30.68 31.39 0.084 0.087 0.091 -2.49 -2.45 -2.40                  T-out                        Below10                      Below10  317 11    3968.841333   -7874.334747     0.984166   -7783.414378   -7807.975715   -7874.334747   -7873.350581               
009 85.408228 -1.8839851 B* SG+TH 2401 2425 2444 3.22 3.42 3.57 -22.3629 -22.3444 -22.3241 1.25 1.28 1.32 0.9609 0.9664 0.9712 0.0250 0.0284 0.0319 0.150 0.159 0.167                                                                                                             1392 1689 1914  883 1032 1178 0.286 0.640 0.897 -2.372 -1.988 -1.190 -1.507 -1.484 -1.462 0.1307 0.0832 0.1048 0.1272 0.0188 good   modified 18.89 19.54 20.24 0.00 0.00 0.00 18.89 19.54 20.24 0.119 0.124 0.129 -3.37 -3.33 -3.29                  Below10                      Below10                      T-out    324 12    4245.179319   -8420.989715     6.298943   -8286.141883   -8420.989715   -8276.192409   -8414.690773               
013 85.407673 -1.9044809 O  SG    1953 1959 1963 3.02 3.07 3.13 -21.7540 -21.7481 -21.7408 0.85 0.86 0.87 0.9576 0.9693 0.9800 0.0137 0.0227 0.0316 0.173 0.182 0.190                                                                                                                                                                                  -1.163 -1.145 -1.128 0.0000 0.0000 0.0000 0.0000 0.0288 good   standard 12.19 12.59 13.02 0.00 0.00 0.00 12.19 12.59 13.02 0.237 0.246 0.255 -3.15 -3.11 -3.08  5.5  0.50  0.50 Teff                         Mixed                        T-out    355  8    4107.632152   -8168.287363     3.343943   -8168.287363   -8164.943420   -8158.381801   -8153.729471               
016 85.409508 -1.9214252 M  SG+TH 2340 2375 2408 3.03 3.12 3.30 -21.6080 -21.5902 -21.5723 2.26 2.30 2.34 0.9454 0.9510 0.9559 0.0409 0.0450 0.0493 0.194 0.203 0.212                                                                                                              517  574  830  226  330  389 0.130 0.339 0.743 -3.128  0.598  1.181 -1.162 -1.144 -1.125 0.0004 0.0004 0.0008 0.0014 0.0247 good   standard 30.67 31.98 33.42 0.00 0.00 0.00 30.67 31.98 33.42 0.283 0.295 0.307 -2.65 -2.61 -2.57 10.5  0.94  0.94 Teff      11.3   0.80   1.53 Grid                         T-out    334 12    3757.296870   -7444.860048     2.531141   -7392.283617   -7444.860048   -7391.078682   -7442.328907               
017 85.415250 -1.9236670 B  LI    4999 5200 5371 3.46 4.23 4.97 -22.7749 -22.7574 -22.7408 2.38 2.39 2.40 0.9474 0.9583 0.9688 0.0157 0.0229 0.0296 0.257 0.262 0.268 0.05 0.06 0.08 0.688 1.174 1.635 0.181 0.352 0.531                                                                                                                               -1.370 -1.340 -1.312 0.0000 0.0000 0.0000 0.0000 0.0361 good   modified 26.73 27.31 27.69 0.16 0.21 0.28 26.94 27.52 27.91 0.074 0.077 0.080 -2.48 -2.42 -2.37                  T-out                        Below10                      Below10  293 11    3701.996490   -7341.511082    23.059261   -7311.132128   -7288.092375   -7341.511082   -7318.451821               
021 85.412154 -1.8835662 B  LI    6739 7152 7888 3.51 4.15 4.70 -23.5073 -23.4625 -23.4327 2.41 2.45 2.48 0.9067 0.9150 0.9221 0.0731 0.0789 0.0852 0.183 0.192 0.202 0.09 0.10 0.11 1.571 1.905 2.168 0.138 0.219 0.332                                                                                                                               -1.337 -1.305 -1.273 0.0000 0.0000 0.0000 0.0000 0.0380 good   standard 33.81 35.21 36.48 0.15 0.17 0.21 33.98 35.38 36.66 0.032 0.034 0.036 -2.65 -2.57 -2.43                  T-out                        T-out                        Below10  295 11    4129.893788   -8197.230846    16.216649   -8109.833142   -8110.619664   -8197.230846   -8181.014197               
022 85.413586 -1.8834287 B  LI+TH 3932 4005 4074 5.54 5.77 5.93 -22.5586 -22.5337 -22.5102 2.47 2.50 2.52 0.8629 0.8687 0.8745 0.1186 0.1233 0.1277 0.222 0.230 0.238 0.11 0.12 0.13 2.195 2.322 2.438 0.110 0.137 0.184                                                          1489 1819 1957  944 1464 1763 0.274 0.568 0.855 -2.394 -1.749 -1.062 -1.430 -1.410 -1.389 0.0776 0.0150 0.0411 0.0659 0.0182 good   standard 31.47 32.28 33.21 0.17 0.18 0.19 31.65 32.46 33.39 0.095 0.099 0.104 -2.69 -2.64 -2.60                  T-out                        Below10                      Below10  333 15    4349.170913   -8611.219690     4.206800   -8420.831136   -8432.579333   -8607.012889   -8611.219690               
023 85.426441 -1.8894002 B  SG+TH 2937 3045 3162 3.20 3.41 3.93 -22.1822 -22.1570 -22.1315 3.09 3.17 3.25 0.7094 0.7185 0.7279 0.2638 0.2718 0.2790 0.347 0.365 0.380                                                                                                              512  545  615  152  159  173 0.107 0.119 0.137 -3.747 -3.164 -2.259 -0.995 -0.977 -0.958 0.0000 0.0000 0.0000 0.0000 0.0441 good   modified 26.70 27.57 28.60 0.00 0.00 0.00 26.70 27.57 28.60 0.147 0.154 0.161 -2.80 -2.75 -2.69                  Below10                      Below10                      Mixed    309 12    3724.054680   -7379.309266    17.018850   -7315.345301   -7379.309266   -7299.043329   -7362.290416               
027 85.407263 -1.9029335 B  LI    4139 4247 4319 4.05 4.31 4.51 -22.7744 -22.7641 -22.7503 2.11 2.13 2.16 0.9480 0.9576 0.9670 0.0270 0.0356 0.0436 0.244 0.250 0.256 0.01 0.02 0.04 0.612 0.891 1.278 0.148 0.256 0.401                                                                                                                               -1.306 -1.282 -1.258 0.0000 0.0000 0.0000 0.0000 0.0280 good   modified 24.93 25.48 26.05 0.13 0.20 0.28 25.14 25.69 26.26 0.074 0.076 0.079 -2.82 -2.78 -2.74                  T-out                        Below10                      Below10  298 11    3856.274281   -7649.880533     1.490961   -7648.389572   -7625.856079   -7649.880533   -7625.990469               
029 85.414642 -1.8956147 B  LI    6940 7225 7521 4.58 4.85 4.96 -22.6116 -22.5944 -22.5754 2.90 2.92 2.94 0.9605 0.9634 0.9661 0.0312 0.0332 0.0352 0.165 0.168 0.171 0.10 0.11 0.13 0.937 1.262 1.597 0.420 0.514 0.618                                                                                                                               -1.547 -1.523 -1.499 0.0000 0.0000 0.0000 0.0000 0.0170 good   standard 43.66 44.21 44.63 0.16 0.19 0.22 43.84 44.40 44.82 0.089 0.093 0.097 -1.74 -1.68 -1.62                  T-out                        T-out                        Below10  333 11    4306.435070   -8548.980572     7.223281   -8314.117061   -8365.489792   -8548.980572   -8541.757291               
033 85.419665 -1.9435845 B  LI    2622 2802 2961 3.34 3.88 4.43 -22.2713 -22.2132 -22.1359 4.23 4.35 4.46 0.8509 0.8668 0.8823 0.1075 0.1211 0.1353 0.283 0.309 0.336 0.26 0.32 0.41 1.138 1.860 2.298 0.163 0.333 0.610                                                                                                                               -0.960 -0.939 -0.917 0.0000 0.0000 0.0000 0.0000 0.0595 review modified 39.00 42.92 47.50 0.39 0.47 0.58 39.49 43.39 47.95 0.133 0.144 0.158 -3.01 -2.95 -2.89                  Below10                      Below10                      Mixed    257 11    3247.108852   -6433.177867    22.597198   -6392.148264   -6369.777794   -6433.177867   -6410.580669               
035 85.433889 -1.9413624 B  LI    3113 3221 3344 5.53 5.81 5.95 -23.0260 -22.9456 -22.8542 3.97 4.11 4.24 0.7216 0.7676 0.8034 0.1953 0.2306 0.2763 0.199 0.239 0.292 0.28 0.35 0.41 0.996 1.740 2.571 0.564 0.737 0.906                                                                                                                               -1.824 -1.582 -1.409 0.0000 0.0000 0.0000 0.0000 0.0691 review modified 43.03 52.39 60.40 0.26 0.33 0.40 43.35 52.73 60.74 0.056 0.062 0.069 -3.50 -3.43 -3.35                  T-out                        Below10                      Below10  261 11    3747.433412   -7433.657099    21.737566   -7404.361022   -7389.156148   -7433.657099   -7411.919533               
052 85.419328 -1.8957616 U  LI    1700 3072 3238 4.54 5.80 5.96 -21.7283 -21.6568 -21.2742 3.88 5.15 5.23 0.6907 0.7624 0.7712 0.2214 0.2276 0.2970 0.686 0.714 0.881 0.24 0.34 0.47 4.816 5.377 5.880 0.115 0.163 0.357                                                                                                                               -1.053 -1.026 -0.998 0.0000 0.0000 0.0000 0.0000 0.0476 good   modified 15.69 23.49 24.22 0.17 0.23 0.30 15.99 23.70 24.42 0.249 0.275 0.424 -2.86 -2.24 -2.18  4.0  0.05  0.05 Mixed                        Below10                      Mixed    264 11    3125.105140   -6188.874840    18.303485   -6170.571355   -6161.611180   -6188.874840   -6166.047627               
054 85.422037 -1.8857191 M  LI+TH 3067 3113 3175 4.03 4.31 4.59 -21.3611 -21.3293 -21.2915 2.98 3.03 3.10 0.8150 0.8242 0.8355 0.1566 0.1676 0.1759 0.186 0.198 0.208 0.23 0.24 0.26 2.077 2.179 2.269 0.108 0.131 0.173                                                           564  647 1018  217  326  410 0.291 0.498 0.811 -0.491  1.441  2.004 -1.186 -1.169 -1.151 0.0197 0.0043 0.0071 0.0137 0.0203 good   standard 41.48 43.11 45.56 0.37 0.39 0.40 41.86 43.50 45.94 0.378 0.399 0.422 -1.91 -1.87 -1.83 68.4  7.03  6.09 Grid                         Below10                      Below10  335 15    3590.029385   -7092.846812   193.543621   -6406.912861   -6800.356470   -6899.303191   -7092.846812               
057 85.426734 -1.9460913 B* LI+TH 2861 2977 3093 3.39 3.82 4.32 -22.1008 -22.0186 -21.9458 1.60 1.65 1.69 0.7766 0.7886 0.8017 0.1892 0.2009 0.2114 0.162 0.173 0.184 0.08 0.09 0.10 1.690 1.854 2.010 0.112 0.144 0.201                                                          1773 1882 1962 1411 1523 1610 0.430 0.675 0.887 -0.595 -0.342  0.007 -1.164 -1.147 -1.130 0.5622 0.4521 0.5286 0.6012 0.0366 good   standard 24.04 24.91 25.93 0.16 0.17 0.20 24.21 25.09 26.10 0.162 0.180 0.197 -2.76 -2.65 -2.56                  Below10                      Below10                      Mixed    346 15    3719.860011   -7352.023440    88.721733   -7125.215514   -7263.301706   -7184.770837   -7352.023440               
059 85.409160 -1.9224439 M  LI+TH 2567 2581 2593 4.39 4.46 4.51 -21.2849 -21.2732 -21.2611 1.02 1.04 1.06 0.9165 0.9236 0.9309 0.0658 0.0728 0.0794 0.257 0.266 0.275 0.03 0.03 0.04 1.526 1.737 1.911 0.113 0.148 0.213                                                           700  739  791  613  649  686 0.194 0.461 0.790  0.981  1.477  2.187 -1.434 -1.417 -1.400 0.0132 0.0109 0.0138 0.0170 0.0228 good   standard 11.62 11.78 11.94 0.06 0.07 0.09 11.69 11.85 12.01 0.409 0.425 0.441 -2.17 -2.14 -2.11 15.5  0.89  0.89 Teff      19.6   0.81   0.78 Grid                         Mixed    379 15    4003.123516   -7917.183989    31.815961   -7456.293824   -7885.368028   -7462.114888   -7917.183989               
061 85.415268 -1.9320887 M  LI    2600 2613 2628 4.45 4.50 4.56 -21.7455 -21.7385 -21.7322 1.06 1.07 1.08 0.9009 0.9151 0.9296 0.0624 0.0756 0.0879 0.323 0.328 0.334 0.03 0.04 0.05 1.532 1.753 1.943 0.112 0.147 0.215                                                                                                                               -1.311 -1.292 -1.274 0.0000 0.0000 0.0000 0.0000 0.0319 good   modified  9.71  9.84  9.97 0.07 0.10 0.12  9.82  9.94 10.05 0.239 0.249 0.258 -2.62 -2.59 -2.55 20.1  0.95  0.82 Grid                         Below10                      Mixed    346 11    3972.922568   -7881.534310     8.983550   -7872.550760   -7854.182182   -7881.534310   -7858.264313               
062 85.418143 -1.9229319 O  LI+TH 2387 2397 2407 3.06 3.14 3.24 -20.5258 -20.5192 -20.5126 1.49 1.49 1.50 0.9434 0.9465 0.9496 0.0487 0.0515 0.0542 0.189 0.192 0.195 0.07 0.07 0.08 1.888 2.004 2.104 0.108 0.131 0.174                                                           762  816  948  638  689  736 0.176 0.498 0.834  0.483  1.417  2.179 -1.562 -1.546 -1.529 0.0109 0.0090 0.0113 0.0141 0.0154 good   standard 21.31 21.43 21.63 0.12 0.12 0.13 21.43 21.55 21.75 0.975 1.012 1.050 -1.56 -1.52 -1.49 10.9  0.72  0.72 Teff      10.9   0.61   0.63 Teff                         T-out    363 15    3519.077507   -6949.738971   143.735779   -6525.404864   -6722.119540   -6806.003192   -6949.738971               
066 85.439105 -1.9282886 O  LI    2199 2215 2230 3.01 3.03 3.08 -21.2768 -21.2685 -21.2595 2.70 2.73 2.76 0.8119 0.8212 0.8301 0.1632 0.1710 0.1788 0.838 0.850 0.865 0.10 0.11 0.12 2.020 2.135 2.242 0.106 0.124 0.159                                                                                                                               -1.258 -1.241 -1.224 0.0000 0.0000 0.0000 0.0000 0.0284 good   standard 10.50 10.59 10.69 0.17 0.18 0.19 10.68 10.77 10.86 0.411 0.427 0.443 -2.44 -2.41 -2.38  7.9  0.63  0.63 Teff                         Mixed                        T-out    354 11    4105.390361   -8146.218455    23.643381   -8052.518025   -8028.965442   -8146.218455   -8122.575074               
067 85.440578 -1.9161550 U  LI+TH 2585 2796 3006 3.78 4.79 5.56 -21.9673 -21.7543 -21.5597 1.18 1.30 1.40 0.8110 0.8250 0.8364 0.1594 0.1700 0.1833 0.192 0.205 0.216 0.07 0.09 0.10 2.000 2.227 2.453 0.115 0.155 0.229                                                          1669 1800 1927  290  368  416 0.567 0.599 0.641  0.330  0.519  0.732 -1.331 -1.314 -1.296 0.9281 0.8733 0.9205 0.9545 0.0286 good   modified 16.83 18.25 19.48 0.11 0.13 0.15 16.96 18.37 19.61 0.190 0.244 0.306 -2.81 -2.49 -2.20 31.1 12.91 15.83 Mixed                        Below10                      Mixed    330 15    2642.709202   -5198.432014    41.772667   -4534.171852   -5156.659347   -4617.061528   -5198.432014               
068 85.438106 -1.8770517 O  LI    2499 2533 2577 3.02 3.09 3.23 -20.5755 -20.5649 -20.5543 3.00 3.04 3.09 0.8303 0.8368 0.8429 0.1379 0.1420 0.1462 0.131 0.134 0.137 0.20 0.21 0.23 2.128 2.275 2.396 0.112 0.146 0.204                                                                                                                               -1.143 -1.126 -1.109 0.0000 0.0000 0.0000 0.0000 0.0234 good   standard 46.05 46.63 47.25 0.30 0.32 0.33 46.37 46.94 47.56 0.924 0.960 0.997 -1.51 -1.47 -1.44 14.0  1.17  1.56 Teff      16.8   1.83   2.87 Teff                         T-out    342 11    3345.781593   -6627.380268     6.431027   -6384.856585   -6468.802156   -6627.380268   -6620.949242               
069 85.437453 -1.8717502 B* LI    6293 6466 6647 3.19 3.69 4.51 -21.1846 -21.1673 -21.1490 4.15 4.18 4.20 0.7382 0.7447 0.7513 0.2416 0.2474 0.2527 0.434 0.442 0.450 0.13 0.15 0.18 1.503 1.888 2.211 0.145 0.260 0.434                                                                                                                               -1.127 -1.109 -1.090 0.0000 0.0000 0.0000 0.0000 0.0373 good   modified 29.36 29.88 30.39 0.20 0.24 0.29 29.61 30.12 30.64 0.461 0.480 0.500 -0.49 -0.45 -0.40                  T-out                        T-out                        Below10  304 11    2961.866309   -5860.845314    55.048717   -5805.796598   -5884.549409   -5860.845314   -5914.947382               
071 85.413720 -1.8774739 M  LD    3235 3313 3447 3.09 3.22 3.39 -19.6302 -19.4851 -19.3672 2.98 3.00 3.03 0.7031 0.7255 0.7458 0.1531 0.1600 0.1669 0.194 0.200 0.207 1.10 1.32 1.52 1.936 2.070 2.194 0.109 0.134 0.181 0.7079 0.7494 0.7878 2.676 2.870 3.260 0.134 0.200 0.243                                                                      -0.985 -0.967 -0.949 0.0000 0.0000 0.0000 0.0000 0.0330 good   standard 41.54 42.35 43.20 1.19 1.37 1.55 42.81 43.72 44.66 2.808 3.324 3.828 -0.01  0.07  0.16                  T-out    245.1  30.19  62.52 Teff     292.7  27.99  55.18 Grid     350 14    2632.076016   -5182.140967    96.474889   -4982.503335   -4958.842887   -5085.666078   -5062.093233   -5182.140967
073 85.425071 -1.8955963 M  LD    3156 3246 3355 3.37 3.64 3.98 -19.2529 -19.1366 -19.0317 3.48 3.51 3.54 0.7417 0.7580 0.7729 0.1623 0.1691 0.1760 0.200 0.207 0.216 1.72 1.90 2.07 1.878 2.004 2.114 0.111 0.139 0.190 0.7596 0.7872 0.8116 2.764 2.870 3.005 0.153 0.185 0.215                                                                      -1.009 -0.991 -0.973 0.0000 0.0000 0.0000 0.0000 0.0270 good   standard 47.52 48.70 49.91 1.77 1.93 2.09 49.38 50.63 51.92 4.326 4.968 5.641  0.31  0.39  0.46                  T-out    218.9  34.61  44.49 Teff     268.9  29.13  39.59 Grid     344 14    2599.842996   -5117.917010   152.862462   -4850.712064   -4827.673151   -4965.054547   -4941.085433   -5117.917010
074 85.424517 -1.8869574 O  LI+TH 2775 2845 2920 3.13 3.39 3.70 -20.5090 -20.4497 -20.3897 3.14 3.18 3.25 0.8026 0.8126 0.8237 0.1599 0.1697 0.1782 0.176 0.188 0.198 0.21 0.22 0.24 2.020 2.140 2.250 0.109 0.135 0.181                                                          1070 1475 1837  370  652  915 0.340 0.669 0.902 -0.399  0.130  1.158 -1.117 -1.100 -1.082 0.1187 0.0326 0.0686 0.1193 0.0212 good   standard 44.90 46.57 48.73 0.34 0.36 0.38 45.25 46.93 49.09 1.013 1.097 1.186 -1.21 -1.16 -1.11 31.1  6.08  9.58 Teff      85.0  33.76  21.85 Teff                         Mixed    343 15    3081.856172   -6076.146388    21.742328   -5763.832164   -5880.021124   -6054.404061   -6076.146388               
077 85.432726 -1.8940465 M  LI+TH 2985 3080 3160 3.33 3.57 3.89 -19.7761 -19.7116 -19.6596 3.19 3.23 3.26 0.7036 0.7177 0.7299 0.2168 0.2246 0.2326 0.217 0.224 0.231 0.24 0.26 0.28 2.031 2.157 2.270 0.110 0.137 0.185                                                           742 1216 1730  306  567 1004 0.308 0.601 0.870  0.226  1.094  2.213 -1.050 -1.033 -1.015 0.2569 0.0023 0.0160 0.0660 0.0245 good   standard 42.39 43.17 43.89 0.39 0.42 0.44 42.81 43.58 44.30 2.356 2.562 2.749 -0.34 -0.29 -0.25 65.1 18.03  9.14 Teff     158.3  29.73  27.32 Teff     220.1  27.07  23.42 Grid     346 15    2519.773044   -4951.849507    15.305659   -4658.148940   -4728.433961   -4936.543848   -4951.849507               
079 85.439556 -1.9003390 O  LD    2404 2429 2454 3.02 3.06 3.17 -20.6559 -20.6117 -20.5588 2.68 2.70 2.72 0.8238 0.8303 0.8367 0.1565 0.1617 0.1668 0.221 0.230 0.238 0.84 0.93 1.03 2.126 2.260 2.386 0.109 0.133 0.181 0.6560 0.7003 0.7405 1.595 1.640 1.679 0.118 0.165 0.210                                                                      -1.279 -1.262 -1.245 0.0000 0.0000 0.0000 0.0000 0.0206 good   standard 34.32 35.14 36.02 0.83 0.90 0.98 35.22 36.05 36.93 0.855 0.911 0.978 -1.65 -1.59 -1.53 11.6  0.90  0.92 Teff      12.1   0.95   1.09 Teff                         T-out    335 14    3597.002626   -7112.607424    66.471523   -6715.496680   -6829.987555   -6994.869203   -7046.135901   -7112.607424
080 85.416236 -1.8944600 M  LI+TH 2829 2848 2867 3.08 3.19 3.32 -20.8764 -20.8621 -20.8494 1.15 1.16 1.17 0.8712 0.8767 0.8817 0.1141 0.1184 0.1225 0.210 0.214 0.218 0.07 0.08 0.08 2.130 2.245 2.355 0.106 0.123 0.159                                                           824  944 1191  562  656  730 0.240 0.488 0.812 -0.138  0.719  1.420 -1.438 -1.422 -1.405 0.0159 0.0112 0.0158 0.0233 0.0228 good   standard 15.60 15.72 15.83 0.11 0.12 0.13 15.72 15.84 15.95 0.655 0.682 0.709 -1.61 -1.57 -1.54 31.4  1.89  2.09 Teff      58.7   3.51   4.16 Grid                         Mixed    376 15    3631.602761   -7174.261686   120.678057   -6572.585172   -7053.583629   -6768.177800   -7174.261686               
081 85.417319 -1.8988874 O  LI+TH 2630 2671 2712 3.05 3.20 3.42 -20.5972 -20.5686 -20.5400 2.56 2.60 2.63 0.8886 0.8909 0.8931 0.1055 0.1073 0.1092 0.230 0.234 0.238 0.14 0.15 0.15 2.200 2.279 2.347 0.107 0.126 0.161                                                          1877 1935 1977  366  478  562 0.881 0.950 0.987  0.391  0.444  0.511 -1.573 -1.556 -1.538 0.4923 0.4698 0.4962 0.5229 0.0140 good   standard 32.83 33.10 33.39 0.22 0.23 0.23 33.05 33.32 33.61 0.910 0.956 1.004 -1.44 -1.39 -1.34 18.9  1.85  2.10 Teff      31.6   6.64   6.56 Teff                         Mixed    348 15    3150.285865   -6212.788692   349.566563   -5644.970598   -5863.222129   -5774.949356   -6212.788692               
082 85.421243 -1.8926398 M  LD    2921 2972 3018 3.03 3.11 3.25 -19.2109 -19.1431 -19.0695 2.80 2.81 2.83 0.7820 0.7922 0.8017 0.1593 0.1643 0.1693 0.198 0.204 0.210 1.75 1.87 2.01 1.993 2.109 2.219 0.108 0.129 0.168 0.8254 0.8450 0.8632 2.879 2.949 3.021 0.165 0.191 0.217                                                                      -1.107 -1.090 -1.072 0.0000 0.0000 0.0000 0.0000 0.0255 good   standard 38.81 39.41 40.03 1.72 1.83 1.96 40.61 41.25 41.91 4.526 4.937 5.413  0.16  0.22  0.29 50.0  9.11  9.50 Teff     124.1  20.19  15.37 Teff     191.6  11.55  10.52 Grid     350 14    2710.986072   -5339.961079   256.281477   -5018.421553   -4994.793795   -5083.679602   -5060.402108   -5339.961079
085 85.415116 -1.9290369 B  LI+TH 4094 4331 4536 4.25 4.84 5.21 -21.9711 -21.9425 -21.8826 2.55 2.61 2.65 0.9594 0.9665 0.9747 0.0209 0.0286 0.0346 0.221 0.238 0.249 0.01 0.03 0.08 0.568 0.876 1.979 0.177 0.372 0.688                                                           518  604 1220  155  192  795 0.114 0.174 0.735 -3.750 -3.065 -1.794 -1.350 -1.329 -1.307 0.0000 0.0000 0.0000 0.0001 0.0275 good   modified 31.66 32.50 33.80 0.06 0.12 0.22 31.84 32.68 33.88 0.188 0.199 0.212 -1.97 -1.92 -1.86                  T-out                        Below10                      Below10  317 15    3643.640908   -7200.898288     3.258444   -7190.822512   -7197.639844   -7190.641156   -7200.898288               
088 85.424922 -1.8980230 O  LI    2274 2301 2334 3.02 3.08 3.19 -21.7075 -21.6951 -21.6833 1.69 1.71 1.74 0.7365 0.7462 0.7556 0.2314 0.2386 0.2458 0.269 0.278 0.287 0.09 0.10 0.11 1.924 2.080 2.228 0.110 0.137 0.190                                                                                                                               -1.243 -1.226 -1.208 0.0000 0.0000 0.0000 0.0000 0.0202 good   modified 18.66 19.19 19.74 0.15 0.16 0.18 18.83 19.35 19.90 0.251 0.261 0.271 -2.80 -2.77 -2.73  9.1  0.77  0.88 Teff      10.5   0.05   1.45 Mixed                        T-out    329 11    3839.733512   -7615.710388    23.337993   -7520.444753   -7514.831353   -7615.710388   -7592.372396               
089 85.415194 -1.8967441 B  LI    4881 5052 5248 3.47 4.06 4.81 -22.2150 -22.1973 -22.1801 2.76 2.77 2.79 0.9531 0.9601 0.9666 0.0287 0.0344 0.0399 0.233 0.239 0.244 0.07 0.08 0.10 1.459 1.729 1.936 0.120 0.177 0.276                                                                                                                               -1.133 -1.117 -1.099 0.0000 0.0000 0.0000 0.0000 0.0378 good   standard 33.80 34.57 35.34 0.15 0.18 0.23 34.00 34.76 35.53 0.141 0.147 0.153 -1.96 -1.91 -1.85                  T-out                        Below10                      Below10  336 11    3877.396157   -7690.804092    24.160057   -7625.473660   -7602.106373   -7690.804092   -7666.644035               
090 85.421659 -1.8978679 O  LD    2210 2300 2394 3.05 3.20 3.47 -21.8006 -21.7493 -21.6742 2.77 2.86 2.95 0.7433 0.7628 0.7818 0.1726 0.1842 0.1956 0.217 0.228 0.240 0.18 0.24 0.37 1.940 2.272 2.588 0.118 0.167 0.263 0.0590 0.2224 0.4754 2.101 3.971 7.991 0.160 0.436 0.822                                                                      -0.895 -0.876 -0.856 0.0000 0.0000 0.0000 0.0000 0.0517 review modified 35.47 37.46 39.58 0.24 0.33 0.45 35.83 37.80 39.91 0.229 0.246 0.270 -2.88 -2.82 -2.74  9.2  1.54  3.06 Teff      13.2   2.38   2.35 Mixed                        T-out    285 14    3348.102417   -6617.069985     5.032376   -6605.697129   -6583.259263   -6612.037608   -6588.546760   -6617.069985
093 85.436611 -1.9351576 O  LI+TH 1505 1521 1556 5.30 5.43 5.48 -19.9512 -19.8295 -19.7362 9.76 9.91 9.98 0.6046 0.6182 0.6340 0.3558 0.3708 0.3840 0.375 0.400 0.424 1.54 1.60 1.66 1.610 1.837 1.979 0.113 0.150 0.219                                                           959 1036 1140  733  818  882 0.320 0.625 0.879  1.818  2.271  2.794 -0.739 -0.719 -0.697 0.7657 0.6962 0.7528 0.8076 0.0985 review modified 77.84 81.74 86.35 2.80 3.06 3.81 81.06 84.98 89.75 1.934 2.234 2.504 -1.74 -1.62 -1.52  3.2  0.32  0.34 Teff                         T-out                        T-out    247 15    2282.002909   -4481.364993   138.587049   -4094.865233   -4152.613518   -4342.777944   -4481.364993               
096 85.427270 -1.8963352 M  LI    2772 2949 3125 3.21 3.56 4.03 -20.7987 -20.7082 -20.6552 5.84 6.16 6.37 0.6546 0.7480 0.7852 0.1352 0.1472 0.2052 0.184 0.200 0.310 0.47 0.51 0.55 1.724 1.919 2.058 0.121 0.174 0.258                                                                                                                               -0.837 -0.819 -0.801 0.0000 0.0000 0.0000 0.0000 0.0520 review standard 58.02 87.05 92.92 0.83 0.90 1.01 58.90 87.97 93.82 0.729 0.812 0.874 -1.49 -1.36 -1.26 38.5 15.24 28.66 Teff      92.1  40.78  74.63 Grid     137.9  23.84  39.02 Mixed    310 11    3188.199363   -6313.296431    21.677911   -6099.208889   -6076.154577   -6313.296431   -6291.618520               
097 85.431971 -1.8973263 B  SG+TH 3418 3553 3704 4.20 4.86 5.54 -22.0627 -22.0110 -21.9641 2.94 2.99 3.05 0.7347 0.7519 0.7695 0.2279 0.2450 0.2620 0.201 0.218 0.235                                                                                                              524  611 1015  187  257  348 0.170 0.246 0.586 -2.186 -0.147  1.222 -0.903 -0.883 -0.863 0.0001 0.0004 0.0013 0.0036 0.0465 good   modified 38.52 40.66 43.27 0.00 0.00 0.00 38.52 40.66 43.27 0.169 0.182 0.194 -2.38 -2.33 -2.28                  T-out                        Below10                      Below10  243 12    2754.264339   -5442.611941    14.580188   -5422.695890   -5442.611941   -5415.463174   -5428.031753               
098 85.431321 -1.8755572 B  LI    4634 4816 5043 3.84 4.69 5.27 -22.0028 -21.9776 -21.9514 3.94 3.96 3.99 0.7523 0.7617 0.7707 0.2092 0.2160 0.2228 0.234 0.241 0.248 0.27 0.29 0.31 1.765 1.888 1.984 0.111 0.141 0.197                                                                                                                               -1.018 -1.000 -0.983 0.0000 0.0000 0.0000 0.0000 0.0441 good   standard 48.76 50.00 51.35 0.50 0.53 0.58 49.30 50.54 51.88 0.180 0.189 0.198 -1.82 -1.77 -1.70                  T-out                        Below10                      Below10  326 11    3782.238197   -7500.820523    23.457633   -7195.232322   -7171.940572   -7500.820523   -7477.362890               
099 85.420107 -1.9441909 B  LI+TH 6648 7033 7567 3.66 4.38 4.83 -22.6339 -22.5542 -22.4566 4.49 4.65 4.87 0.8885 0.8996 0.9109 0.0878 0.0991 0.1100 0.192 0.212 0.231 0.17 0.18 0.19 1.831 1.940 2.034 0.110 0.136 0.185                                                           920 1243 1670  449  655  834 0.316 0.619 0.871 -1.898 -1.134 -0.202 -1.232 -1.212 -1.192 0.0247 0.0118 0.0278 0.0569 0.0345 good   standard 57.82 63.21 69.98 0.30 0.32 0.34 58.14 63.54 70.29 0.088 0.097 0.109 -1.79 -1.67 -1.55                  T-out                        T-out                        Below10  308 15    3908.737148   -7731.522800     1.866009   -7409.162801   -7540.266789   -7729.656791   -7731.522800               
100 85.427317 -1.8959509 O  LI    1983 2057 2197 3.07 3.25 3.53 -21.3855 -21.3260 -21.2729 4.25 4.40 4.53 0.3836 0.4312 0.5120 0.2127 0.2651 0.2989 0.367 0.574 0.684 0.48 0.56 0.63 1.943 2.553 3.441 0.154 0.272 0.422                                                                                                                               -0.851 -0.831 -0.811 0.0000 0.0000 0.0000 0.0000 0.0509 review modified 25.54 28.36 38.37 0.45 0.57 0.72 26.06 28.92 39.09 0.369 0.399 0.429 -2.67 -2.57 -2.49  6.2  0.78  1.52 Teff                         Mixed                        T-out    253 11    2934.587762   -5808.308240    21.114437   -5764.753841   -5761.459599   -5808.308240   -5787.193803               
101 85.429840 -1.9007655 M  LI    2730 2790 2845 4.28 4.49 4.69 -20.9149 -20.8917 -20.8675 4.62 4.67 4.72 0.8428 0.8492 0.8554 0.1398 0.1454 0.1511 0.224 0.231 0.239 0.15 0.17 0.19 1.947 2.285 2.599 0.127 0.197 0.314                                                                                                                               -1.186 -1.168 -1.150 0.0000 0.0000 0.0000 0.0000 0.0254 good   modified 58.59 60.41 62.27 0.20 0.23 0.26 58.83 60.63 62.49 0.630 0.659 0.690 -1.67 -1.63 -1.59 26.1  4.23  5.01 Teff      48.4  10.38  11.24 Grid                         Mixed    296 11    3159.279142   -6255.964330    22.966959   -6210.456791   -6193.116592   -6255.964330   -6232.997371               
120 85.426441 -1.9495012 O  LI+TH 2590 2821 3027 3.18 3.64 4.33 -20.4127 -20.3212 -20.2383 3.86 4.01 4.15 0.7424 0.7557 0.7731 0.2058 0.2212 0.2329 0.187 0.204 0.218 0.29 0.31 0.33 1.986 2.071 2.156 0.106 0.124 0.157                                                          1438 1725 1909  279  470  677 0.587 0.793 0.930  0.491  0.753  1.105 -1.065 -1.048 -1.030 0.4603 0.2653 0.3762 0.4939 0.0268 good   standard 53.57 56.16 59.87 0.49 0.52 0.54 54.09 56.68 60.38 1.137 1.270 1.408 -1.22 -1.04 -0.90 27.1 11.76 26.02 Teff      78.0  52.07  64.99 Teff     142.2  27.26  51.06 Mixed    333 15    2760.925136   -5434.728136    10.061931   -5051.138270   -5177.316883   -5424.666205   -5434.728136               
123 85.434242 -1.9233279 M  LI+TH 2801 2937 3030 5.10 5.51 5.82 -20.7714 -20.7175 -20.6521 2.95 3.06 3.22 0.8359 0.8485 0.8630 0.1327 0.1467 0.1587 0.157 0.173 0.188 0.14 0.15 0.16 1.852 1.928 2.011 0.105 0.118 0.144                                                          1566 1779 1932  963 1099 1217 0.215 0.697 0.913 -0.156  0.368  0.812 -1.301 -1.283 -1.265 0.4477 0.2917 0.3642 0.4562 0.0234 good   modified 43.34 46.21 49.52 0.25 0.27 0.28 43.61 46.48 49.78 0.750 0.806 0.876 -1.48 -1.37 -1.27 43.0 16.18 17.91 Teff      88.8  31.72  38.32 Grid     117.8  10.23  23.29 Mixed    323 15    2902.222374   -5717.779962    51.367434   -5376.938941   -5493.375239   -5666.412528   -5717.779962               
131 85.426357 -1.8854282 B* LI+TH 3364 3535 3794 3.42 4.03 4.78 -21.1963 -21.0321 -20.8663 3.73 3.93 4.26 0.7359 0.7635 0.7927 0.1958 0.2243 0.2509 0.157 0.179 0.201 0.47 0.49 0.52 1.867 1.949 2.024 0.107 0.127 0.161                                                           992 1175 1423  595  740  847 0.315 0.623 0.898  0.487  1.063  1.754 -0.909 -0.891 -0.874 0.3042 0.1461 0.2120 0.3083 0.0437 good   standard 53.33 58.95 65.73 0.83 0.87 0.92 54.21 59.83 66.61 0.463 0.560 0.682 -1.48 -1.34 -1.16                  T-out                        Below10                      Below10  332 15    3076.983129   -6066.889234   127.262111   -5698.040174   -5757.795043   -5939.627123   -6066.889234               
135 85.425470 -1.8922441 M  LI+TH 2646 2823 3024 3.15 3.48 3.88 -20.0635 -19.9402 -19.8390 3.79 3.99 4.26 0.7142 0.7506 0.7634 0.2000 0.2070 0.2150 0.242 0.257 0.289 0.25 0.27 0.30 1.813 1.987 2.130 0.116 0.158 0.231                                                          1037 1496 1820  465  933 1193 0.363 0.641 0.889  0.405  1.050  1.915 -0.970 -0.953 -0.935 0.3211 0.0196 0.1451 0.3044 0.0292 good   standard 45.41 47.20 48.50 0.43 0.47 0.52 45.88 47.67 48.97 1.702 1.971 2.224 -0.86 -0.66 -0.48 27.7 10.09 23.90 Teff      68.0  40.03  74.08 Teff     152.9  34.85  62.39 Grid     339 15    2617.623550   -5147.857099     6.318970   -5052.579406   -5030.764910   -5141.538129   -5147.857099               
137 85.423832 -1.8929779 U  LI+TH 2025 3163 3898 3.25 4.03 4.92 -21.5728 -21.2827 -20.8959 2.83 3.12 3.44 0.7897 0.8189 0.8402 0.1407 0.1591 0.1841 0.154 0.175 0.217 0.18 0.20 0.22 1.848 1.961 2.076 0.109 0.133 0.178                                                          1435 1754 1932  377  416  466 0.369 0.390 0.423 -0.100  0.235  0.864 -1.098 -1.081 -1.063 0.7214 0.6704 0.8149 0.9354 0.0198 good   modified 39.55 44.73 49.14 0.32 0.35 0.38 39.90 45.08 49.49 0.300 0.420 0.658 -2.63 -1.92 -1.54 10.0  6.02 39.69 Mixed     58.3  38.21 107.50 Mixed                        Below10  339 15    2672.500204   -5257.610406   141.781187   -4883.093479   -5115.829219   -4954.767239   -5257.610406               
138 85.421955 -1.8876583 O  LI+TH 2503 2843 3082 3.14 3.49 4.02 -20.4839 -20.3876 -20.2946 3.97 4.15 4.30 0.8036 0.8147 0.8262 0.1593 0.1704 0.1808 0.193 0.203 0.213 0.33 0.35 0.38 1.890 2.015 2.122 0.111 0.140 0.199                                                          1812 1930 1981 1522 1727 1849 0.280 0.587 0.848  0.677  1.197  1.672 -0.967 -0.950 -0.932 0.6923 0.2445 0.3786 0.5450 0.0319 good   standard 55.16 58.17 61.54 0.56 0.59 0.64 55.76 58.76 62.13 1.047 1.177 1.319 -1.36 -1.10 -0.93 26.9 14.31 32.86 Teff      95.9  72.98  68.04 Teff     154.3  36.29  51.73 Mixed    331 15    2839.814280   -5592.596784     2.276474   -5386.142227   -5356.372943   -5590.320309   -5592.596784               
140 85.428479 -1.8953855 B* LI+TH 3553 3796 3937 5.03 5.63 5.90 -21.3683 -21.1598 -21.0662 3.49 3.82 4.04 0.6971 0.7184 0.7340 0.2499 0.2626 0.2779 0.254 0.293 0.340 0.19 0.24 0.29 3.983 4.251 4.508 0.109 0.131 0.177                                                           625 1317 1818  208  315  525 0.331 0.597 0.872 -0.858 -0.003  1.768 -0.928 -0.911 -0.893 0.0867 0.0034 0.0311 0.2150 0.0420 good   modified 37.07 39.98 42.16 0.13 0.17 0.20 37.22 40.14 42.33 0.379 0.482 0.542 -1.58 -1.37 -1.26                  T-out                        Below10                      Below10  337 15    3217.523848   -6347.746451     2.133866   -6208.348566   -6345.612586   -6260.981663   -6347.746451               
193 85.423699 -1.9038850 M  LD    3069 3114 3163 3.60 3.81 4.07 -19.5397 -19.4954 -19.4473 2.00 2.04 2.08 0.8555 0.8633 0.8710 0.1242 0.1315 0.1386 0.200 0.210 0.219 0.90 0.97 1.04 1.746 1.883 1.999 0.113 0.147 0.205 0.8035 0.8215 0.8437 2.905 2.992 3.066 0.115 0.140 0.173                                                                      -1.377 -1.360 -1.342 0.0000 0.0000 0.0000 0.0000 0.0149 good   modified 26.97 28.05 29.29 0.91 0.98 1.04 27.90 29.03 30.30 3.090 3.291 3.514 -0.09 -0.04  0.01 72.5  6.05  4.07 Teff     169.5  14.53  17.35 Teff     228.8  12.82  14.88 Grid     332 14    2414.322196   -4747.372503   223.299962   -4446.238058   -4422.988497   -4524.072540   -4500.842153   -4747.372503
198 85.401363 -1.8964180 O  LI+TH 2418 2428 2437 3.27 3.38 3.48 -21.1717 -21.1658 -21.1600 0.85 0.86 0.86 0.9649 0.9708 0.9766 0.0191 0.0238 0.0284 0.202 0.206 0.209 0.03 0.03 0.04 2.244 2.572 2.832 0.116 0.161 0.240                                                           570  651  770  260  405  485 0.302 0.608 0.864  0.202  0.880  1.586 -1.585 -1.566 -1.548 0.0009 0.0009 0.0014 0.0023 0.0139 good   standard 11.73 11.83 11.93 0.04 0.04 0.05 11.77 11.87 11.98 0.463 0.481 0.498 -2.18 -2.15 -2.12 11.6  0.76  0.76 Teff      11.9   0.62   0.60 Teff                         T-out    368 15    3948.413401   -7808.205558    22.439314   -7361.534445   -7785.766244   -7441.150254   -7808.205558               
211 85.451351 -1.9073970 M  LI+TH 2997 3023 3047 3.61 3.78 3.95 -20.7069 -20.6931 -20.6797 1.53 1.54 1.55 0.8294 0.8344 0.8391 0.1568 0.1608 0.1649 0.214 0.218 0.223 0.07 0.07 0.08 1.964 2.118 2.259 0.110 0.136 0.188                                                           591  683  860  259  407  499 0.316 0.547 0.843  0.668  1.578  2.263 -1.385 -1.368 -1.351 0.0028 0.0018 0.0029 0.0055 0.0170 good   standard 20.56 20.72 20.89 0.11 0.12 0.13 20.68 20.84 21.01 0.796 0.829 0.861 -1.33 -1.29 -1.26 60.5  5.30  4.81 Teff     124.0  11.90  12.17 Grid     113.5   5.71   7.24 Grid     357 15    3308.085934   -6528.005830    94.361721   -6048.327714   -6433.644110   -6048.831806   -6528.005830               
219 85.469110 -1.8876350 M  LI+TH 2693 2707 2720 4.07 4.17 4.26 -21.5660 -21.5572 -21.5482 1.34 1.35 1.37 0.8757 0.8820 0.8882 0.1072 0.1125 0.1177 0.469 0.474 0.481 0.04 0.05 0.06 2.486 2.678 2.854 0.110 0.137 0.190                                                           610  677  779  243  373  448 0.247 0.529 0.821  0.029  0.899  1.343 -1.593 -1.574 -1.555 0.0047 0.0032 0.0043 0.0059 0.0161 good   standard  8.53  8.58  8.63 0.05 0.06 0.07  8.59  8.64  8.69 0.295 0.306 0.318 -2.38 -2.35 -2.32 22.4  1.15  1.18 Grid      32.9   1.57   1.60 Grid                         Mixed    365 15    4218.533176   -8348.567893    41.985878   -7664.500067   -8306.582015   -7676.637504   -8348.567893               
223 85.467386 -1.8944020 B  LI+TH 5562 5631 5706 3.37 3.88 4.40 -22.2948 -22.2777 -22.2631 1.63 1.65 1.68 0.9127 0.9172 0.9215 0.0725 0.0756 0.0788 0.338 0.345 0.353 0.03 0.03 0.04 1.969 2.273 2.498 0.120 0.175 0.275                                                          1304 1504 1738  847 1010 1128 0.212 0.603 0.888 -1.752 -1.207 -0.472 -1.671 -1.652 -1.632 0.0332 0.0277 0.0369 0.0489 0.0148 good   standard 14.36 14.48 14.60 0.04 0.04 0.05 14.40 14.53 14.64 0.128 0.134 0.139 -1.85 -1.80 -1.76                  T-out                        T-out                        Below10  355 15    4259.491197   -8430.900627    37.059224   -8063.489587   -8393.841403   -8084.758291   -8430.900627               
227 85.422425 -1.9104860 B* SG+TH 3342 3388 3432 3.04 3.12 3.23 -22.0949 -22.0568 -22.0141 2.02 2.07 2.12 0.7245 0.7337 0.7425 0.2474 0.2547 0.2620 0.375 0.387 0.403                                                                                                              872  923 1009  704  760  804 0.308 0.591 0.869  0.500  0.979  1.461 -1.165 -1.148 -1.131 0.1268 0.1135 0.1306 0.1474 0.0362 good   modified 16.54 16.85 17.16 0.00 0.00 0.00 16.54 16.85 17.16 0.163 0.173 0.183 -2.51 -2.46 -2.41                  T-out                        Below10                      Below10  330 12    3546.849267   -7024.109422    18.218609   -6689.887955   -7024.109422   -6672.326526   -7005.890813               
239 85.456502 -1.9060680 O  LI+TH 2603 2616 2631 3.92 4.05 4.16 -20.6167 -20.6074 -20.5984 1.31 1.32 1.32 0.8276 0.8315 0.8353 0.1621 0.1655 0.1689 0.176 0.179 0.182 0.08 0.08 0.09 1.959 2.055 2.150 0.104 0.118 0.144                                                           846  903  997  683  746  799 0.306 0.606 0.879  0.828  1.351  1.887 -1.420 -1.404 -1.387 0.0217 0.0170 0.0209 0.0253 0.0222 good   standard 19.52 19.69 19.86 0.13 0.14 0.15 19.66 19.82 20.00 0.881 0.915 0.949 -1.49 -1.45 -1.42 16.7  0.92  0.96 Teff      23.5   1.77   2.04 Teff                         Mixed    359 15    3355.669564   -6623.089293   143.110636   -6221.511184   -6479.978657   -6239.334101   -6623.089293               
242 85.417526 -1.9020886 M  LD    4398 4486 4576 3.48 3.67 4.17 -19.5503 -19.4879 -19.4270 4.59 4.62 4.65 0.7849 0.7914 0.7979 0.1983 0.2038 0.2097 0.604 0.610 0.615 1.29 1.42 1.55 1.668 1.992 9.447 0.114 0.148 0.210 0.8861 0.9613 0.9739 3.908 3.976 4.091 0.102 0.111 0.128                                                                      -1.307 -1.290 -1.271 0.0000 0.0000 0.0000 0.0000 0.0317 good   standard 23.50 23.70 23.90 1.21 1.32 1.44 24.76 25.04 25.26 3.062 3.316 3.592  0.53  0.59  0.66                  T-out   1168.1 122.01 128.70 Teff    1451.1 169.90 203.59 Grid     363 14    3048.563320   -6014.605000   250.356510   -5727.452644   -5703.920818   -5764.248491   -5752.897765   -6014.605000
267 85.422345 -1.9105500 M  LI+TH 2343 2412 2525 3.36 3.76 4.46 -21.5416 -21.4878 -21.4283 2.33 2.45 2.59 0.5710 0.7183 0.8032 0.1160 0.1415 0.1619 0.163 0.175 0.188 0.09 0.14 0.18 7.487 7.928 8.717 0.107 0.134 0.227                                                           570  630  709  280  438  515 0.312 0.609 0.873  1.118  1.667  2.227 -1.108 -1.084 -1.059 0.0199 0.0121 0.0183 0.0266 0.0520 review modified 33.91 36.22 38.64 0.08 0.12 0.16 34.04 36.34 38.75 0.309 0.332 0.358 -2.53 -2.47 -2.39 11.2  1.53  2.67 Teff      13.0   1.94   6.32 Grid                         T-out    182 15    2072.010198   -4065.960295     2.619838   -4022.220681   -4063.340457   -4007.139629   -4065.960295               
320 85.402643 -1.9309830 B  SG+TH 2716 2764 2807 4.51 4.95 5.21 -22.6739 -22.6548 -22.5100 1.28 1.31 1.63 0.9274 0.9386 0.9655 0.0316 0.0565 0.0661 0.120 0.242 0.257                                                                                                              534  675 1096  163  198  259 0.235 0.273 0.346 -2.904 -0.719  0.422 -1.271 -1.242 -1.214 0.0014 0.0012 0.0024 0.0052 0.0339 good   modified 15.27 15.95 24.31 0.00 0.00 0.00 15.27 15.95 24.31 0.083 0.087 0.101 -3.44 -3.39 -3.31                  Below10                      Below10                      Mixed    319 12    4040.997044   -8012.811794    21.922174   -7703.420319   -8012.811794   -7740.105575   -7990.889620               
325 85.417762 -1.9455913 U  LI    4072 5322 5479 3.20 3.68 5.89 -20.3551 -20.3378 -20.2272 5.19 5.44 5.47 0.9190 0.9260 0.9329 0.0628 0.0693 0.0754 0.603 0.610 0.619 0.02 0.02 0.04 0.775 1.115 1.509 0.146 0.259 0.448                                                                                                                               -1.209 -1.192 -1.174 0.0000 0.0000 0.0000 0.0000 0.0405 good   standard 25.62 26.43 26.58 0.07 0.13 0.20 25.70 26.61 26.72 1.201 1.262 1.396 -0.27  0.03  0.08                  T-out    781.8  28.32  33.38 Mixed    815.6  37.92  40.32 Mixed    340 11    2937.796065   -5811.473729     1.408445   -5810.065284   -5786.831935   -5811.473729   -5787.272945               
351 85.429698 -1.8992932 M  LD    3118 3177 3235 3.25 3.39 3.63 -19.7031 -19.6301 -19.5525 2.22 2.27 2.31 0.7587 0.7704 0.7826 0.1992 0.2096 0.2198 0.202 0.213 0.223 1.25 1.36 1.49 1.929 2.041 2.145 0.107 0.128 0.167 0.7675 0.7965 0.8231 2.691 2.807 2.951 0.142 0.184 0.220                                                                      -1.186 -1.169 -1.151 0.0000 0.0000 0.0000 0.0000 0.0233 good   modified 29.91 31.16 32.58 1.27 1.37 1.48 31.24 32.53 34.01 2.571 2.817 3.100 -0.21 -0.15 -0.08                  T-out    192.0  21.24  23.01 Teff     248.8  17.84  19.71 Grid     330 14    2534.200951   -4987.214605   165.238845   -4695.309938   -4671.931082   -4821.975760   -4798.905963   -4987.214605
406 85.459397 -1.8831740 B  SG    4944 5063 5179 3.05 3.18 3.50 -22.9749 -22.9620 -22.9489 2.00 2.01 2.03 0.8320 0.8460 0.8592 0.1196 0.1254 0.1310 0.489 0.498 0.509                                                                                                                                                                                  -1.331 -1.309 -1.285 0.0000 0.0000 0.0000 0.0000 0.0371 good   modified 12.02 12.24 12.42 0.00 0.00 0.00 12.02 12.24 12.42 0.058 0.061 0.063 -2.72 -2.68 -2.63                  T-out                        Below10                      Below10  318  8    4191.005190   -8335.913969    17.817435   -8335.913969   -8312.742453   -8318.096533   -8294.744109               
412 85.458895 -1.9180860 O  LI    2406 2416 2427 3.82 3.91 3.98 -21.3383 -21.3314 -21.3242 1.66 1.67 1.68 0.9171 0.9225 0.9277 0.0678 0.0721 0.0764 0.200 0.203 0.207 0.03 0.04 0.04 1.359 1.717 2.006 0.125 0.193 0.322                                                                                                                               -1.477 -1.459 -1.440 0.0000 0.0000 0.0000 0.0000 0.0197 good   modified 23.00 23.26 23.51 0.06 0.08 0.10 23.08 23.34 23.58 0.383 0.397 0.412 -2.35 -2.31 -2.28 11.3  0.75  0.75 Teff      11.5   0.63   0.64 Teff                         T-out    306 11    3505.105284   -6947.251132     9.429014   -6937.822118   -6914.733764   -6947.251132   -6923.849051               
418 85.455244 -1.9058610 M  SG    2574 2614 2652 3.69 3.86 4.03 -21.6285 -21.6167 -21.6047 1.48 1.51 1.54 0.7788 0.7884 0.7967 0.1942 0.2002 0.2066 0.289 0.298 0.310                                                                                                                                                                                  -1.209 -1.192 -1.175 0.0000 0.0000 0.0000 0.0000 0.0376 good   standard 15.39 15.66 15.90 0.00 0.00 0.00 15.39 15.66 15.90 0.275 0.286 0.297 -2.50 -2.47 -2.43 18.0  2.19  2.48 Grid      25.3   3.73   2.41 Grid                         Mixed    347  8    3858.449295   -7670.103992     6.658136   -7670.103992   -7663.445856   -7662.222178   -7651.118847               
482 85.434402 -1.9154233 M  LI+TH 3824 3959 4134 3.10 3.37 3.77 -20.3834 -20.3328 -20.2694 2.49 2.53 2.59 0.8014 0.8086 0.8148 0.1772 0.1813 0.1860 0.202 0.207 0.213 0.24 0.26 0.27 2.320 2.407 2.489 0.105 0.118 0.144                                                          1877 1950 1986  199  305  433 0.863 0.937 0.981  1.139  1.192  1.258 -1.178 -1.161 -1.142 0.5557 0.4312 0.4882 0.5295 0.0293 good   standard 34.69 35.27 35.83 0.36 0.38 0.40 35.07 35.65 36.21 1.172 1.256 1.364 -0.54 -0.46 -0.35                  T-out    724.7 117.48 150.84 Grid     701.1 128.24 163.97 Grid     350 15    2346.024613   -4604.180229   221.030131   -4193.980719   -4383.150097   -4343.213020   -4604.180229               
487 85.429829 -1.8884508 M  LI+TH 3030 3091 3160 3.38 3.68 4.03 -19.9274 -19.8753 -19.8315 2.57 2.60 2.62 0.7707 0.7771 0.7836 0.1947 0.2001 0.2055 0.188 0.193 0.199 0.20 0.22 0.24 2.054 2.177 2.286 0.108 0.131 0.173                                                           936 1324 1778  382  605  739 0.148 0.556 0.837 -1.068  1.013  2.199 -1.082 -1.065 -1.048 0.1042 0.0368 0.0594 0.1171 0.0248 good   standard 37.03 37.61 38.20 0.33 0.35 0.37 37.37 37.96 38.55 1.977 2.120 2.260 -0.49 -0.44 -0.39 68.6 10.43  6.56 Teff     161.9  19.07  23.67 Teff     218.7  19.74  21.20 Grid     354 15    2532.940326   -4977.841199   123.685878   -4555.457739   -4810.376690   -4854.155321   -4977.841199               
492 85.453137 -1.9188200 B* LI+TH 3705 3830 3940 4.61 5.08 5.54 -21.5006 -21.4381 -21.3801 1.93 1.98 2.03 0.8906 0.8967 0.9025 0.0915 0.0959 0.1004 0.212 0.220 0.229 0.19 0.21 0.22 2.381 2.526 2.668 0.109 0.134 0.179                                                          1881 1953 1987  189  262  329 0.529 0.548 0.567 -0.374 -0.308 -0.216 -1.366 -1.348 -1.330 0.4053 0.3745 0.4204 0.4690 0.0245 good   modified 25.84 26.34 26.78 0.26 0.28 0.30 26.13 26.62 27.05 0.324 0.351 0.379 -1.72 -1.63 -1.56                  T-out                        Below10                      Below10  324 15    2997.861313   -5909.011474   197.094032   -5120.571764   -5711.917442   -5172.924517   -5909.011474               
496 85.425180 -1.9330809 O  LI+TH 2252 2370 2464 3.03 3.12 3.31 -20.8546 -20.7660 -20.6857 1.95 2.03 2.11 0.9135 0.9217 0.9294 0.0666 0.0736 0.0808 0.205 0.211 0.218 0.16 0.18 0.20 2.229 2.394 2.550 0.108 0.131 0.176                                                          1729 1862 1957  227  336  413 0.542 0.578 0.618 -0.020  0.130  0.341 -1.035 -1.018 -1.000 0.5312 0.4779 0.5623 0.6418 0.0530 review standard 26.71 27.71 28.50 0.23 0.26 0.28 26.97 27.96 28.77 0.683 0.761 0.840 -1.94 -1.79 -1.66 10.4  2.14  2.07 Teff      12.5   1.50   3.23 Mixed                        T-out    350 15    2783.902182   -5479.935366   108.811401   -5079.378584   -5371.123965   -5179.396805   -5479.935366               
585 85.466551 -1.9005030 B  SG    4669 4790 4931 4.66 5.13 5.41 -22.9343 -22.9215 -22.9084 1.74 1.75 1.77 0.8680 0.8850 0.9007 0.0684 0.0751 0.0819 0.214 0.222 0.230                                                                                                                                                                                  -1.061 -1.040 -1.019 0.0000 0.0000 0.0000 0.0000 0.0461 good   modified 22.44 23.13 23.81 0.00 0.00 0.00 22.44 23.13 23.81 0.061 0.064 0.066 -2.77 -2.72 -2.67                  T-out                        Below10                      Below10  301  8    3776.054877   -7506.452872     1.915350   -7506.452872   -7483.296407   -7504.537522   -7482.213619               
590 85.422693 -1.8994511 O  LD    2425 2510 2649 3.21 3.66 4.20 -20.6984 -20.5396 -20.3791 2.02 2.11 2.28 0.0150 0.6964 0.7747 0.1170 0.1718 0.1955 0.200 0.215 0.859 1.59 1.84 2.07 1.721 1.919 2.679 0.116 0.158 0.258 0.7507 0.8093 0.8337 2.123 2.266 2.341 0.113 0.145 0.174                                                                      -0.977 -0.953 -0.929 0.0000 0.0000 0.0000 0.0000 0.0344 good   modified 24.60 28.17 30.30 1.61 1.82 2.02 26.43 29.97 32.11 0.820 0.988 1.192 -1.56 -1.45 -1.32 13.4  2.05  4.53 Teff      16.0   3.43  13.28 Teff                         T-out    216 14    2267.968799   -4460.683700   123.588775   -4287.780558   -4266.781588   -4337.094925   -4315.831216   -4460.683700
615 85.422480 -1.8877200 M  LD    2764 2872 2985 3.27 3.62 4.08 -20.1066 -20.0133 -19.8884 3.41 3.51 3.71 0.7985 0.8170 0.8429 0.1384 0.1611 0.1769 0.175 0.204 0.225 1.97 2.10 2.29 2.044 2.124 2.205 0.105 0.120 0.147 0.8154 0.8250 0.8352 3.335 3.380 3.426 0.102 0.106 0.114                                                                      -1.098 -1.080 -1.063 0.0000 0.0000 0.0000 0.0000 0.0278 good   standard 45.36 48.96 55.80 2.02 2.15 2.33 47.42 51.08 58.12 1.619 1.814 2.100 -0.81 -0.72 -0.56 33.9  9.66 17.52 Teff      95.4  46.25  36.22 Teff     139.9  24.90  36.25 Grid     334 14    3355.603935   -6629.851896   340.738637   -6209.471577   -6186.127070   -6289.113259   -6265.698840   -6629.851896
619 85.433656 -1.9118900 O  LI    2722 2774 2822 3.14 3.36 3.53 -19.9262 -19.9169 -19.9075 3.68 3.73 3.78 0.9387 0.9417 0.9445 0.0518 0.0538 0.0557 0.120 0.123 0.125 0.14 0.15 0.16 2.184 2.301 2.411 0.108 0.130 0.170                                                                                                                               -1.252 -1.235 -1.218 0.0000 0.0000 0.0000 0.0000 0.0193 good   standard 55.75 56.33 56.88 0.22 0.23 0.24 55.98 56.56 57.10 1.950 2.026 2.102 -0.71 -0.67 -0.63 25.0  3.60  3.93 Teff      54.2  16.13  14.42 Teff     114.1   6.71  12.12 Mixed    338 11    2908.883867   -5753.714228    12.205098   -5598.424402   -5638.188077   -5753.714228   -5741.509130               
631 85.444980 -1.9136390 O  LD    3279 3339 3406 3.57 3.73 3.89 -19.0565 -18.9330 -18.8093 3.20 3.22 3.24 0.8112 0.8167 0.8219 0.1728 0.1773 0.1818 0.191 0.196 0.200 2.72 2.95 3.19 1.954 2.032 2.107 0.105 0.118 0.144 0.8743 0.8887 0.9012 2.499 2.562 2.632 0.267 0.289 0.310                                                                      -1.174 -1.156 -1.137 0.0000 0.0000 0.0000 0.0000 0.0242 good   standard 45.54 46.28 47.06 2.63 2.84 3.05 48.26 49.15 50.04 5.422 6.283 7.278  0.53  0.64  0.75                  T-out    256.1  24.78  31.39 Teff     296.9  37.10  38.77 Teff     338 14    2855.841410   -5630.160178   387.139873   -5130.206382   -5106.881981   -5243.020305   -5219.930525   -5630.160178
652 85.390827 -1.9125200 B  LI    4339 4397 4422 3.81 4.03 4.29 -22.8849 -22.8785 -22.8698 1.24 1.25 1.26 0.9725 0.9825 0.9911 0.0006 0.0023 0.0054 0.174 0.177 0.181 0.06 0.07 0.08 1.862 2.022 2.160 0.111 0.140 0.200                                                                                                                               -1.340 -1.318 -1.294 0.0000 0.0000 0.0000 0.0000 0.0308 good   modified 18.23 18.53 18.82 0.10 0.12 0.13 18.36 18.65 18.94 0.065 0.067 0.070 -2.87 -2.83 -2.80                  T-out                        Below10                      Below10  328 11    4230.315344   -8396.907538    23.474614   -8357.238320   -8333.707840   -8396.907538   -8373.432924               
677 85.447725 -1.9240390 U  LI+TH 3124 3217 3297 3.10 3.35 3.97 -21.1369 -21.0445 -20.9421 3.06 3.13 3.21 0.7786 0.7916 0.8045 0.1929 0.2057 0.2186 0.193 0.207 0.222 0.22 0.23 0.25 1.776 1.841 1.906 0.105 0.118 0.144                                                           993 1233 1392  331  558  695 0.410 0.711 0.924  0.523  0.948  1.541 -1.200 -1.183 -1.166 0.3373 0.1807 0.2544 0.3280 0.0225 good   standard 41.56 43.69 46.02 0.43 0.45 0.48 42.01 44.14 46.47 0.494 0.552 0.625 -1.62 -1.54 -1.45 71.6 10.69  5.80 Mixed    154.8  29.56  29.19 Mixed    136.5  21.06  24.01 Mixed    337 15    3143.137907   -6198.974569   320.707678   -5558.508291   -5878.266891   -5831.651241   -6198.974569               
679 85.448089 -1.9186440 O  LI    2747 2773 2804 3.79 3.96 4.07 -19.9839 -19.9709 -19.9606 2.74 2.75 2.76 0.8778 0.8810 0.8837 0.1150 0.1175 0.1204 0.210 0.213 0.218 0.10 0.10 0.11 1.920 2.016 2.110 0.107 0.125 0.160                                                                                                                               -1.445 -1.428 -1.410 0.0000 0.0000 0.0000 0.0000 0.0247 good   standard 36.99 37.40 37.62 0.16 0.17 0.19 37.16 37.58 37.80 1.822 1.899 1.974 -0.75 -0.72 -0.69 24.9  1.87  2.39 Teff      53.8  10.48   9.67 Teff     110.0   4.12  22.02 Mixed    339 11    2907.836818   -5751.587635    23.340130   -5485.164802   -5461.553385   -5751.587635   -5728.247505               
680 85.451147 -1.9384220 O  LI+TH 2778 2855 2941 3.08 3.25 3.52 -20.2405 -20.1919 -20.1474 2.97 2.99 3.01 0.7804 0.7882 0.7962 0.1901 0.1974 0.2045 0.192 0.200 0.209 0.25 0.26 0.27 2.001 2.075 2.143 0.106 0.121 0.150                                                           691  996 1533  228  393  583 0.358 0.587 0.854 -0.466  0.773  1.868 -1.208 -1.191 -1.174 0.0417 0.0026 0.0094 0.0265 0.0217 good   standard 41.50 42.48 43.59 0.41 0.43 0.45 41.93 42.91 44.03 1.380 1.474 1.569 -0.93 -0.90 -0.86 32.1  6.86 12.14 Teff      89.8  37.84  27.52 Teff     119.1  10.63  16.82 Mixed    341 15    2976.008406   -5864.538574    27.763086   -5466.873250   -5494.040303   -5836.775488   -5864.538574               
686 85.480059 -1.8865530 B  SG    5353 5493 5623 3.37 4.12 4.73 -23.5052 -23.4933 -23.4802 1.99 2.00 2.02 0.7086 0.8097 0.8672 0.0894 0.1011 0.1087 0.306 0.313 0.320                                                                                                                                                                                  -1.629 -1.572 -1.520 0.0000 0.0000 0.0000 0.0000 0.0329 good   modified 19.18 19.56 19.97 0.00 0.00 0.00 19.18 19.56 19.97 0.032 0.033 0.034 -3.11 -3.06 -3.02                  T-out                        T-out                        Below10  228  8    3261.368266   -6479.301767     0.457982   -6479.301767   -6457.277519   -6478.843785   -6456.957632               

